Nuclear binding energy and transverse momentum imbalance in neutrino-nucleus reactions

We have measured new observables based on the final state kinematic imbalances in the mesonless production of $\nu_\mu+A\rightarrow\mu^-+p+X$ in the $\text{MINER}\nu\text{A}$ tracker. Components of the muon-proton momentum imbalances parallel ($\delta p_\mathrm{Ty}$) and perpendicular($\delta p_\mathrm{Tx}$) to the momentum transfer in the transverse plane are found to be sensitive to the nuclear effects such as Fermi motion, binding energy and non-QE contributions. The QE peak location in $\delta p_\mathrm{Ty}$ is particularly sensitive to the binding energy. Differential cross sections are compared to predictions from different neutrino interaction models. The Fermi gas models presented in this study cannot simultaneously describe features such as QE peak location, width and the non-QE events contributing to the signal process. Correcting the GENIE's binding energy implementation according to theory causes better agreement with data. Hints of proton left-right asymmetry are observed in $\delta p_\mathrm{Tx}$. Better modeling of the binding energy can reduce bias in neutrino energy reconstruction and these observables can be applied in current and future experiments to better constrain nuclear effects.

==> anc/SM01.tex <==
\documentclass[%
 reprint,
superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
showpacs,
%preprintnumbers,
nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
 aps,
 prd,
linenumbers,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
floatfix,
]{revtex4-1}
\pdfminorversion=7

\usepackage{amsmath}
\usepackage{float}
\usepackage{empheq}
\usepackage{xcolor}
\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{hhline} % double line in table
%\usepackage{caption} 
%\captionsetup[table]{skip=10pt}
%\usepackage{hyperref}% add hypertext capabilities
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}
\usepackage{multirow}% http://ctan.org/pkg/multirow
\usepackage[normalem]{ulem}

\usepackage[utf8]{inputenc}
\usepackage{longtable}
\usepackage[inline]{enumitem}
\usepackage{array}
\let\oldvec\vec
\renewcommand{\vec}[1]{\mathbf{#1}}
\let\oldhat\hat
\renewcommand{\hat}[1]{\oldhat{\mathbf{#1}}}
\newcommand{\xlu}[1]{\textcolor{blue}{#1}}
\newcommand{\tcai}[1]{\textcolor{red}{#1}}
\newcommand{\dis}[1]{\textcolor{green}{#1}}

\newcommand{\nm}{\nu_\mu}
\newcommand{\enu}{E_{\nu}}
\newcommand{\difd}{\textrm{d}}
\newcommand{\dEdx}{\difd E/\difd x}
\newcommand{\proton}{\textrm{p}}
\newcommand{\pproton}{p_\proton}
\newcommand{\thetaproton}{\theta_\proton}
\newcommand{\pmu}{p_\mu}
\newcommand{\thetamu}{\theta_\mu}
\newcommand{\neutron}{\textrm{n}}
\newcommand{\mneutron}{m_\neutron}
\newcommand{\pn}{p_\neutron}
\newcommand{\pimt}{p_\textrm{IMT}}
\newcommand{\pimtv}{\vec{p}_\textrm{IMT}}
\newcommand{\pfm}{p_\textrm{FM}}
\newcommand{\pfmv}{\vec{p}_\textrm{FM}}
\newcommand{\dalphat}{\delta\alpha_\textrm{T}}
\newcommand{\pt}{p_\textrm{T}}
\newcommand{\dpt}{\delta \pt}
\newcommand{\dphit}{\delta \phi_\textrm{T}}
\newcommand{\dptt}{\delta p_\textrm{TT}}
\newcommand{\dptx}{\delta p_\textrm{Tx}}
\newcommand{\dpty}{\delta p_\textrm{Ty}}
\newcommand{\dptyavg}{\langle\dpty\rangle}
\newcommand{\dptv}{\delta\vec{p}_\textrm{T}}
\newcommand{\dptvh}{\hat{\delta\vec{p}}_\textrm{T}}
\newcommand{\dplv}{\delta p_\textrm{L}}
\newcommand{\dpv}{\delta\vec{p}}
\newcommand{\dpm}{\delta p}
\newcommand{\gev}{~\textrm{GeV}}
\newcommand{\gevc}{~\textrm{GeV}/c}
\newcommand{\gevcc}{~\textrm{GeV}/c^2}
\newcommand{\mev}{~\textrm{MeV}}
\newcommand{\mevc}{~\textrm{MeV}/c}
\newcommand{\mevcc}{~\textrm{MeV}/c^2}
\newcommand{\nucleon}{\textrm{N}}
\newcommand{\nucleus}{\textrm{A}}
\newcommand{\ptl}{\vec{p}_\textrm{T}^{\,\mu}}
\newcommand{\ptlh}{\hat{\vec{p}}_\textrm{T}^{\,\mu}}
\newcommand{\pnuh}{\hat{\vec{p}}_{\nu}}
\newcommand{\ptlm}{p_\textrm{T}^{\,\mu}}
\newcommand{\plong}{p_\textrm{L}}
\newcommand{\pll}{\plong^{\,\mu}}
\newcommand{\plp}{\plong^{\,\proton}}
\newcommand{\dpl}{\delta\plong}
\newcommand{\ptni}{\vec{p}_\textrm{T}^{\,\proton}}
\newcommand{\maqe}{M^\textrm{QE}_\textrm{A}}
\newcommand{\mares}{M^\textrm{RES}_\textrm{A}}
\newcommand{\aprime}{\nucleus^\prime}
\newcommand{\fshadron}{\textrm{X}}
\newcommand{\amass}{m_\nucleus}
\newcommand{\apmass}{m_{\aprime}}

\newcommand{\genie}{\textsc{genie}}
\newcommand{\gver}{2.8.4}
\newcommand{\gvernew}{2.12.10}
\newcommand{\nuwro}{\textsc{n}u\textsc{w}ro}
\newcommand{\neut}{\textsc{neut}}
\newcommand{\gibuu}{\textsc{g}i\textsc{buu}}
\newcommand{\nuisance}{\textsc{nuisance}}

\newcommand{\pythia}{\textsc{pythia6}}
\newcommand{\geant}{\textsc{geant4}}
\newcommand{\xsecunit}{\textrm{cm}^2/\textrm{nucleon}}
%\newcommand{\nominal}{\emph{nominal}}
\newcommand{\mnvgenie}[1]{\textsc{m}nv\genie-v#1}
\newcommand{\nofsi}{\emph{no-FSI}}
\newcommand{\ufsi}{U_\mathrm{opt}}
\newcommand{\veff}{V_\mathrm{eff}}
\newcommand{\veffp}{V_\mathrm{eff}^\mathrm{P}}
\newcommand{\Ma}{M_\mathrm{A}}
\newcommand{\ma}{M_\mathrm{A-1}}
\newcommand{\mas}{{M^*_\mathrm{A-1}}}
\newcommand{\ex}{E_x}
\newcommand{\exN}{{E_x^N}}
\newcommand{\exP}{{E_x^P}}
\newcommand{\dN}[1]{\Delta_\genie^\text{#1}}

\newcommand{\stki}{single-TKI}%{\textsc{single-tki}}

\newcommand{\minerva}{$\textsc{MINER}\nu\textsc{A}$}
\newcommand{\ttk}{$\textsc{T2K}$}

\newcommand{\inlinesec}[1]{\paragraph*{#1 }\hspace{-10pt}---}
%\DeclareMathOperator{\sign}{sign}

\newcommand{\atx}{A_\mathrm{Tx}}
\newcommand{\alr}{A_\mathrm{LR}}
\newcommand{\revision}[1]{{\bf\color{red}{#1}}}

\begin{document}


% KSM \title{Single-Transverse Kinematic Imabalances With Sensitivities to Nuclear Binding Energy}
\title{Supplemental Material: Update to published results}
\maketitle
 
   We re-extract the \stki\ results with the FSI reweighting scheme and present the results here.  The new reweighting scheme affects the MC efficiencies used to calculate the cross section from the number of events in data.  The migration matrix used for the unfolding also changes. Iterative unfolding significantly reduces but does not completely eliminate the dependence on the original cross section model. We therefore observe changes to the cross sections results. Only 12 of over 100 cross section points are changed by $1\sigma$ or more.  Only the first bin of $\dphit$ changes by more than $2\sigma$.
   
   The the original four from Reference~\cite{Lu:2018stk} are presented.   The definition of $\pn$ is described in Reference~\cite{PhysRevC.95.065501,Lu:2019nmf}.  The left plots in each figure compare the data extracted with \mnvgenie{1}\ with its original FSI code and the new version with the elastic FSI removed and the no-FSI fate weighted up to compensate.   The right plot in each figure shows the localized but very large distortions between the predictions from the same two configurations.   In some figures, a lower pair of panels shows the detail better using a logarithmic horizontal axis. The largest changes occur for variables that examine the transverse momentum components, such as  $\pn$ and $\dphit$.
   

   %\begin{equation}
   %    \begin{cases}
   %      \dpv = (\dpl,\dptv),\\
   %      \dpl = \frac{1}{2}R-\frac{m^2_{A'}+\dpt^2}{2R},\\
   %      R \equiv m_A+\pll+\plp-E^\mu - E^P,\\
   %      \pn = |\dpv|
   %    \end{cases}
   %\end{equation}
   %where $m_A$ is target nucleus mass and $m_{A'} = m_A - m_n+b$ is the remnant nucleus mass, with $m_n$ the neutron mass and $b = +27.14 \mev$ for carbon\cite{PhysRevC.95.065501}.

  %\begin{figure*}[!tbh]
  %  \includegraphics[width=.45\textwidth]{data_dpTx}
  %  \includegraphics[width=.45\textwidth]{mc_dpTx}\\
  %  \caption{$\dptx$, data on the left, MC on the right. Elastic FSI preferentially produce nucleons close to the reaction plane, therefore producing an peak near $0$ which is unphysically more narrow than a Fermi-motion produces. The reweighted MC removes this feature. }
  %  \label{fig:xdptx}
  %\end{figure*} 
 %
  %
  %\begin{figure*}[!tbh]
  %  \includegraphics[width=.45\textwidth]{data_dpTy}
  %  \includegraphics[width=.45\textwidth]{mc_dpTy}\\
  %  \caption{$\dpty$, data and MC are have little sensitivity to the distorted FSI.   The peak in the extracted data has shifted higher by a fraction of the uncertainty.}
  %  \label{fig:xdpty}
  %\end{figure*}  
  
  \begin{figure*}[!tbh]
    \includegraphics[width=.45\textwidth]{data_dpt}
    \includegraphics[width=.45\textwidth]{mc_dpt}\\
    \includegraphics[width=.45\textwidth]{data_dpt_log}
    \includegraphics[width=.45\textwidth]{mc_dpt_log}\\
    \caption{$\dpt$ distributions, data on the left, MC on the right, log scale on the bottom. The angle distortion of protons experiencing the elastic fate produced an unphysical population with low $\dpt$ that affected the cross section extraction.}
    \label{fig:xdpt}
  \end{figure*}  
 
   \begin{figure*}[!tbh]
    \includegraphics[width=.45\textwidth]{data_dphit}
    \includegraphics[width=.45\textwidth]{mc_dphit}\\
    \includegraphics[width=.45\textwidth]{data_dphit_log}
    \includegraphics[width=.45\textwidth]{mc_dphit_log}\\
    \caption{$\dphit$ is the angular projection of proton transverse momentum. The original FSI code produces a peak at $0$ indicating protons were being produced in the reaction plane more often than Fermi-motion would give.  The first cross section data point is the only one that shifted by more than $2\sigma$.}
    \label{fig:xpphit}
  \end{figure*} 
  
  \begin{figure*}[!tbh]
    \includegraphics[width=.45\textwidth]{data_neutronmomentum}
    \includegraphics[width=.45\textwidth]{mc_neutronmomentum}\\
    \includegraphics[width=.45\textwidth]{data_neutronmomentum_log}
    \includegraphics[width=.45\textwidth]{mc_neutronmomentum_log}
    \caption{For the quantity $\pn$, like $\dpt$, the elastic fate produced protons that give a low value for the momentum when they should have been in or slightly on the high side of the peak.  Though the distortion of the predicted spectrum is severe, the effect on data is milder than $\dpt$ because the $\dpl$ component is not affected.   }
    \label{fig:xpn}
  \end{figure*}

  \begin{figure*}[!tbh]
    \includegraphics[width=.45\textwidth]{data_dalphat}
    \includegraphics[width=.45\textwidth]{mc_dalphat}\\
    \caption{$\dalphat$. The excess events at $\dalphat = 0^\circ$ and $360^\circ$ from QE events experiencing the elastic fate are redistributed uniformly throughout the distribution.  When fixed, the slightly lower prediction at the ends of this distribution leads to a cross section about $1\sigma$ lower, due to the change in the selection efficiency and the migration matrix used for unfolding. }
    \label{fig:xdalphat}
  \end{figure*} 
 
\bibliography{bibliography}
\end{document}
%
 ****** End of file apssamp.tex ******

